EP-Stability-WF: an IMAS-integrated workflow for energetic particle stability

The confinement of energetic particles (EPs) generated by fusion reactions and external heating methods is crucial for the performance of future fusion devices. However, EP transport can occur due to their interaction with electromagnetic perturbations, affecting heating efficiency and overall performance. Robust reduced models are needed to analyze stability and transport, but their development requires effort. This paper presents an automated IMAS-based workflow for analyzing the time-dependent stability of EP-driven modes, focusing on the linear properties of Toroidal Alfven Eigenmodes (TAEs) in general Tokamak geometry. The workflow utilizes efficient computational methods and reduced models to deliver fast and reproducible results. A demonstration of the workflow's effectiveness was performed, identifying key linear properties of TAEs in various projected ITER scenarios. This approach represents a critical step towards developing tools for analyzing EP transport and optimizing the performance of future fusion reactors.

==> build.sh <==
#!/bin/bash

stem=article_alin
diff_ver=6defd

if [ $# -gt 0 ] && [ $1 == "diff" ]; then
    cp ${stem}{,_diff}.tex
    for filename in introduction.tex model.tex scenario.tex results.tex conclusions.tex abstract.tex; do
        yes | latexdiff-vc -r ${diff_ver} ${filename}
        filename_stem=$(basename ${filename} .tex)
        sed -i "s/\(input.\)${filename_stem}/\1${filename_stem}-diff${diff_ver}/" ${stem}_diff.tex
    done
    sed -i 's/^.\(.*command_DIFF.*$\)/\1/' ${stem}_diff.tex
    texfile=${stem}_diff
    pdffile=${stem}_diff.pdf
else
    texfile=${stem}
    pdffile=${stem}.pdf
fi

